Orbital effect of magnetic field on the Majorana phase diagram

Studies of Majorana bound states in semiconducting nanowires frequently neglect the orbital effect of magnetic field. Systematically studying its role leads us to several conclusions for designing Majoranas in this system. Specifically, we show that for experimentally relevant parameter values orbital effect of magnetic field has a stronger impact on the dispersion relation than the Zeeman effect. While Majoranas do not require a presence of only one dispersion subband, we observe that the size of the Majoranas becomes unpractically large, and the band gap unpractically small when more than one subband is filled. Since the orbital effect of magnetic field breaks several symmetries of the Hamiltonian, it leads to the appearance of large regions in parameter space with no band gap whenever the magnetic field is not aligned with the wire axis. The reflection symmetry of the Hamiltonian with respect to the plane perpendicular to the wire axis guarantees that the wire stays gapped in the topologically nontrivial region as long as the field is aligned with the wire.

==> anc/Bloch.py <==
# modified from of qutip.Bloch (http://qutip.org/)
# QuTiP: Quantum Toolbox in Python
# Copyright (c) 2011 and later.
# Paul D. Nation & Robert J. Johanssonsson.

__all__ = ['Bloch', 'BlochSphere', 'BlochSpherePlot']

import os

from numpy import (ndarray, array, linspace, pi, outer, cos, sin, ones, size,
                   sqrt, real, mod, append, ceil, arange)

from holoviews import Store, Dimension
from holoviews.element.chart3d import Element3D
from holoviews.plotting.mpl.chart3d import Plot3D

import param

try:
    import matplotlib.pyplot as plt
    from mpl_toolkits.mplot3d import Axes3D
    from matplotlib.patches import FancyArrowPatch
    from mpl_toolkits.mplot3d import proj3d

    class Arrow3D(FancyArrowPatch):
        def __init__(self, xs, ys, zs, *args, **kwargs):
            FancyArrowPatch.__init__(self, (0, 0), (0, 0), *args, **kwargs)

            self._verts3d = xs, ys, zs

        def draw(self, renderer):
            xs3d, ys3d, zs3d = self._verts3d
            xs, ys, zs = proj3d.proj_transform(xs3d, ys3d, zs3d, renderer.M)

            self.set_positions((xs[0], ys[0]), (xs[1], ys[1]))
            FancyArrowPatch.draw(self, renderer)
except:
    pass


class Bloch():
    """Class for plotting data on the Bloch sphere.  Valid data can be
    either points, vectors, or qobj objects.

    Attributes
    ----------

    axes : instance {None}
        User supplied Matplotlib axes for Bloch sphere animation.
    fig : instance {None}
        User supplied Matplotlib Figure instance for plotting Bloch sphere.
    font_color : str {'black'}
        Color of font used for Bloch sphere labels.
    font_size : int {20}
        Size of font used for Bloch sphere labels.
    frame_alpha : float {0.1}
        Sets transparency of Bloch sphere frame.
    frame_color : str {'gray'}
        Color of sphere wireframe.
    frame_width : int {1}
        Width of wireframe.
    point_color : list {["b","r","g","#CC6600"]}
        List of colors for Bloch sphere point markers to cycle through.
        i.e. By default, points 0 and 4 will both be blue ('b').
    point_marker : list {["o","s","d","^"]}
        List of point marker shapes to cycle through.
    point_size : list {[25,32,35,45]}
        List of point marker sizes. Note, not all point markers look
        the same size when plotted!
    sphere_alpha : float {0.2}
        Transparency of Bloch sphere itself.
    sphere_color : str {'#FFDDDD'}
        Color of Bloch sphere.
    figsize : list {[7,7]}
        Figure size of Bloch sphere plot.  Best to have both numbers the same;
        otherwise you will have a Bloch sphere that looks like a football.
    vector_color : list {["g","#CC6600","b","r"]}
        List of vector colors to cycle through.
    vector_width : int {5}
        Width of displayed vectors.
    vector_style : str {'-|>', 'simple', 'fancy', ''}
        Vector arrowhead style (from matplotlib's arrow style).
    vector_mutation : int {20}
        Width of vectors arrowhead.
    view : list {[-60,30]}
        Azimuthal and Elevation viewing angles.
    xlabel : list {["$x$",""]}
        List of strings corresponding to +x and -x axes labels, respectively.
    xlpos : list {[1.1,-1.1]}
        Positions of +x and -x labels respectively.
    ylabel : list {["$y$",""]}
        List of strings corresponding to +y and -y axes labels, respectively.
    ylpos : list {[1.2,-1.2]}
        Positions of +y and -y labels respectively.
    zlabel : list {[r'$\\left|0\\right>$',r'$\\left|1\\right>$']}
        List of strings corresponding to +z and -z axes labels, respectively.
    zlpos : list {[1.2,-1.2]}
        Positions of +z and -z labels respectively.


    """
    def __init__(self, fig=None, axes=None, view=None, figsize=None,
                 background=False):

        # Figure and axes
        self.fig = fig
        self.axes = axes
        # Background axes, default = False
        self.background = background
        # The size of the figure in inches, default = [5,5].
        self.figsize = figsize if figsize else [5, 5]
        # Azimuthal and Elvation viewing angles, default = [-60,30].
        self.view = view if view else [-60, 30]
        # Color of Bloch sphere, default = #FFDDDD
        self.sphere_color = '#FFDDDD'
        # Transparency of Bloch sphere, default = 0.2
        self.sphere_alpha = 0.2
        # Color of wireframe, default = 'gray'
        self.frame_color = 'gray'
        # Width of wireframe, default = 1
        self.frame_width = 1
        # Transparency of wireframe, default = 0.2
        self.frame_alpha = 0.2
        # Labels for x-axis (in LaTex), default = ['$x$', '']
        self.xlabel = ['$x$', '']
        # Position of x-axis labels, default = [1.2, -1.2]
        self.xlpos = [1.2, -1.2]
        # Labels for y-axis (in LaTex), default = ['$y$', '']
        self.ylabel = ['$y$', '']
        # Position of y-axis labels, default = [1.1, -1.1]
        self.ylpos = [1.2, -1.2]
        # Labels for z-axis (in LaTex),
        # default = [r'$\left|0\right>$', r'$\left|1\right>$']
        self.zlabel = [r'$\left|0\right>$', r'$\left|1\right>$']
        # Position of z-axis labels, default = [1.2, -1.2]
        self.zlpos = [1.2, -1.2]
        # ---font options---
        # Color of fonts, default = 'black'
        self.font_color = 'black'
        # Size of fonts, default = 20
        self.font_size = 20

        # ---vector options---
        # List of colors for Bloch vectors, default = ['b','g','r','y']
        self.vector_color = ['g', '#CC6600', 'b', 'r']
        #: Width of Bloch vectors, default = 5
        self.vector_width = 3
        #: Style of Bloch vectors, default = '-|>' (or 'simple')
        self.vector_style = '-|>'
        #: Sets the width of the vectors arrowhead
        self.vector_mutation = 20

        # ---point options---
        # List of colors for Bloch point markers, default = ['b','g','r','y']
        self.point_color = ['b', 'r', 'g', '#CC6600']
        # Size of point markers, default = 25
        self.point_size = [25, 32, 35, 45]
        # Shape of point markers, default = ['o','^','d','s']
        self.point_marker = ['o', 's', 'd', '^']

        # ---data lists---
        # Data for point markers
        self.points = []
        # Data for Bloch vectors
        self.vectors = []
        # Data for annotations
        self.annotations = []
        # Number of times sphere has been saved
        self.savenum = 0
        # Style of points, 'm' for multiple colors, 's' for single color
        self.point_style = []

        # status of rendering
        self._rendered = False

    def set_label_convention(self, convention):
        """Set x, y and z labels according to one of conventions.

        Parameters
        ----------
        convention : string
            One of the following:
            - "original"
            - "xyz"
            - "sx sy sz"
            - "01"
            - "polarization jones"
            - "polarization jones letters"
              see also: http://en.wikipedia.org/wiki/Jones_calculus
            - "polarization stokes"
              see also: http://en.wikipedia.org/wiki/Stokes_parameters
        """
        ketex = "$\\left.|%s\\right\\rangle$"
        # \left.| is on purpose, so that every ket has the same size

        if convention == "original":
            self.xlabel = ['$x$', '']
            self.ylabel = ['$y$', '']
            self.zlabel = ['$\\left|0\\right>$', '$\\left|1\\right>$']
        elif convention == "xyz":
            self.xlabel = ['$x$', '']
            self.ylabel = ['$y$', '']
            self.zlabel = ['$z$', '']
        elif convention == "sx sy sz":
            self.xlabel = ['$s_x$', '']
            self.ylabel = ['$s_y$', '']
            self.zlabel = ['$s_z$', '']
        elif convention == "01":
            self.xlabel = ['', '']
            self.ylabel = ['', '']
            self.zlabel = ['$\\left|0\\right>$', '$\\left|1\\right>$']
        elif convention == "polarization jones":
            self.xlabel = [ketex % "\\nearrow\\hspace{-1.46}\\swarrow",
                           ketex % "\\nwarrow\\hspace{-1.46}\\searrow"]
            self.ylabel = [ketex % "\\circlearrowleft", ketex %
                           "\\circlearrowright"]
            self.zlabel = [ketex % "\\leftrightarrow", ketex % "\\updownarrow"]
        elif convention == "polarization jones letters":
            self.xlabel = [ketex % "D", ketex % "A"]
            self.xlabel = [ketex % "D", ketex % "A"]
            self.xlabel = [ketex % "D", ketex % "A"]
            self.xlabel = [ketex % "D", ketex % "A"]
            self.xlabel = [ketex % "D", ketex % "A"]
            self.xlabel = [ketex % "D", ketex % "A"]
            self.xlabel = [ketex % "D", ketex % "A"]
            self.ylabel = [ketex % "L", ketex % "R"]
            self.ylabel = [ketex % "L", ketex % "R"]
            self.ylabel = [ketex % "L", ketex % "R"]
            self.ylabel = [ketex % "L", ketex % "R"]
            self.zlabel = [ketex % "H", ketex % "V"]
        elif convention == "polarization stokes":
            self.ylabel = ["$\\nearrow\\hspace{-1.46}\\swarrow$",
                           "$\\nwarrow\\hspace{-1.46}\\searrow$"]
            self.zlabel = ["$\\circlearrowleft$", "$\\circlearrowright$"]
            self.xlabel = ["$\\leftrightarrow$", "$\\updownarrow$"]
        else:
            raise Exception("No such convention.")

    def __str__(self):
        s = ""
        s += "Bloch data:\n"
        s += "-----------\n"
        s += "Number of points:  " + str(len(self.points)) + "\n"
        s += "Number of vectors: " + str(len(self.vectors)) + "\n"
        s += "\n"
        s += "Bloch sphere properties:\n"
        s += "------------------------\n"
        s += "font_color:      " + str(self.font_color) + "\n"
        s += "font_size:       " + str(self.font_size) + "\n"
        s += "frame_alpha:     " + str(self.frame_alpha) + "\n"
        s += "frame_color:     " + str(self.frame_color) + "\n"
        s += "frame_width:     " + str(self.frame_width) + "\n"
        s += "point_color:     " + str(self.point_color) + "\n"
        s += "point_marker:    " + str(self.point_marker) + "\n"
        s += "point_size:      " + str(self.point_size) + "\n"
        s += "sphere_alpha:    " + str(self.sphere_alpha) + "\n"
        s += "sphere_color:    " + str(self.sphere_color) + "\n"
        s += "figsize:         " + str(self.figsize) + "\n"
        s += "vector_color:    " + str(self.vector_color) + "\n"
        s += "vector_width:    " + str(self.vector_width) + "\n"
        s += "vector_style:    " + str(self.vector_style) + "\n"
        s += "vector_mutation: " + str(self.vector_mutation) + "\n"
        s += "view:            " + str(self.view) + "\n"
        s += "xlabel:          " + str(self.xlabel) + "\n"
        s += "xlpos:           " + str(self.xlpos) + "\n"
        s += "ylabel:          " + str(self.ylabel) + "\n"
        s += "ylpos:           " + str(self.ylpos) + "\n"
        s += "zlabel:          " + str(self.zlabel) + "\n"
        s += "zlpos:           " + str(self.zlpos) + "\n"
        return s

    def _repr_png_(self):
        from IPython.core.pylabtools import print_figure
        self.render()
        fig_data = print_figure(self.fig, 'png')
        plt.close(self.fig)
        return fig_data

    def _repr_svg_(self):
        from IPython.core.pylabtools import print_figure
        self.render()
        fig_data = print_figure(self.fig, 'svg').decode('utf-8')
        plt.close(self.fig)
        return fig_data

    def clear(self):
        """Resets Bloch sphere data sets to empty.
        """
        self.points = []
        self.vectors = []
        self.point_style = []
        self.annotations = []

    def add_points(self, points, meth='s'):
        """Add a list of data points to bloch sphere.

        Parameters
        ----------
        points : array/list
            Collection of data points.

        meth : str {'s', 'm', 'l'}
            Type of points to plot, use 'm' for multicolored, 'l' for points
            connected with a line.

        """
        if not isinstance(points[0], (list, ndarray)):
            points = [[points[0]], [points[1]], [points[2]]]
        points = array(points)
        if meth == 's':
            if len(points[0]) == 1:
                pnts = array([[points[0][0]], [points[1][0]], [points[2][0]]])
                pnts = append(pnts, points, axis=1)
            else:
                pnts = points
            self.points.append(pnts)
            self.point_style.append('s')
        elif meth == 'l':
            self.points.append(points)
            self.point_style.append('l')
        else:
            self.points.append(points)
            self.point_style.append('m')

    def add_vectors(self, vectors):
        """Add a list of vectors to Bloch sphere.

        Parameters
        ----------
        vectors : array/list
            Array with vectors of unit length or smaller.

        """
        if isinstance(vectors[0], (list, ndarray)):
            for vec in vectors:
                self.vectors.append(vec)
        else:
            self.vectors.append(vectors)

    def make_sphere(self):
        """
        Plots Bloch sphere and data sets.
        """
        self.render(self.fig, self.axes)

    def render(self, fig=None, axes=None):
        """
        Render the Bloch sphere and its data sets in on given figure and axes.
        """
        if self._rendered:
            self.axes.clear()

        self._rendered = True

        # Figure instance for Bloch sphere plot
        if not fig:
            self.fig = plt.figure(figsize=self.figsize)

        if not axes:
            self.axes = Axes3D(self.fig, azim=self.view[0], elev=self.view[1])

        if self.background:
            self.axes.clear()
            self.axes.set_xlim3d(-1.3, 1.3)
            self.axes.set_ylim3d(-1.3, 1.3)
            self.axes.set_zlim3d(-1.3, 1.3)
        else:
            self.plot_axes()
            self.axes.set_axis_off()
            self.axes.set_xlim3d(-0.7, 0.7)
            self.axes.set_ylim3d(-0.7, 0.7)
            self.axes.set_zlim3d(-0.7, 0.7)

        self.axes.grid(False)
        self.plot_back()
        self.plot_points()
        self.plot_vectors()
        self.plot_front()
        self.plot_axes_labels()
        self.plot_annotations()

    def plot_back(self):
        # back half of sphere
        u = linspace(0, pi, 25)
        v = linspace(0, pi, 25)
        x = outer(cos(u), sin(v))
        y = outer(sin(u), sin(v))
        z = outer(ones(size(u)), cos(v))
        self.axes.plot_surface(x, y, z, rstride=2, cstride=2,
                               color=self.sphere_color, linewidth=0,
                               alpha=self.sphere_alpha)
        # wireframe
        self.axes.plot_wireframe(x, y, z, rstride=5, cstride=5,
                                 color=self.frame_color,
                                 alpha=self.frame_alpha)
        # equator
        self.axes.plot(1.0 * cos(u), 1.0 * sin(u), zs=0, zdir='z',
                       lw=self.frame_width, color=self.frame_color)
        self.axes.plot(1.0 * cos(u), 1.0 * sin(u), zs=0, zdir='x',
                       lw=self.frame_width, color=self.frame_color)

    def plot_front(self):
        # front half of sphere
        u = linspace(-pi, 0, 25)
        v = linspace(0, pi, 25)
        x = outer(cos(u), sin(v))
        y = outer(sin(u), sin(v))
        z = outer(ones(size(u)), cos(v))
        self.axes.plot_surface(x, y, z, rstride=2, cstride=2,
                               color=self.sphere_color, linewidth=0,
                               alpha=self.sphere_alpha)
        # wireframe
        self.axes.plot_wireframe(x, y, z, rstride=5, cstride=5,
                                 color=self.frame_color,
                                 alpha=self.frame_alpha)
        # equator
        self.axes.plot(1.0 * cos(u), 1.0 * sin(u),
                       zs=0, zdir='z', lw=self.frame_width,
                       color=self.frame_color)
        self.axes.plot(1.0 * cos(u), 1.0 * sin(u),
                       zs=0, zdir='x', lw=self.frame_width,
                       color=self.frame_color)

    def plot_axes(self):
        # axes
        span = linspace(-1.0, 1.0, 2)
        self.axes.plot(span, 0 * span, zs=0, zdir='z', label='X',
                       lw=self.frame_width, color=self.frame_color)
        self.axes.plot(0 * span, span, zs=0, zdir='z', label='Y',
                       lw=self.frame_width, color=self.frame_color)
        self.axes.plot(0 * span, span, zs=0, zdir='y', label='Z',
                       lw=self.frame_width, color=self.frame_color)

    def plot_axes_labels(self):
        # axes labels
        opts = {'fontsize': self.font_size,
                'color': self.font_color,
                'horizontalalignment': 'center',
                'verticalalignment': 'center'}
        self.axes.text(0, -self.xlpos[0], 0, self.xlabel[0], **opts)
        self.axes.text(0, -self.xlpos[1], 0, self.xlabel[1], **opts)

        self.axes.text(self.ylpos[0], 0, 0, self.ylabel[0], **opts)
        self.axes.text(self.ylpos[1], 0, 0, self.ylabel[1], **opts)

        self.axes.text(0, 0, self.zlpos[0], self.zlabel[0], **opts)
        self.axes.text(0, 0, self.zlpos[1], self.zlabel[1], **opts)

        for a in (self.axes.w_xaxis.get_ticklines() +
                  self.axes.w_xaxis.get_ticklabels()):
            a.set_visible(False)
        for a in (self.axes.w_yaxis.get_ticklines() +
                  self.axes.w_yaxis.get_ticklabels()):
            a.set_visible(False)
        for a in (self.axes.w_zaxis.get_ticklines() +
                  self.axes.w_zaxis.get_ticklabels()):
            a.set_visible(False)

    def plot_vectors(self):
        # -X and Y data are switched for plotting purposes
        for k in range(len(self.vectors)):
            xs3d = self.vectors[k][1] * array([0, 1])
            ys3d = -self.vectors[k][0] * array([0, 1])
            zs3d = self.vectors[k][2] * array([0, 1])

            color = self.vector_color[mod(k, len(self.vector_color))]

            if self.vectors[0] == [1, 0, 0] and k == 0:
                # simple line style
                self.axes.plot(xs3d, ys3d, zs3d,
                               zs=0, zdir='z', label='Z',
                               lw=3, color=color)

                self.axes.plot(-xs3d, -ys3d, -zs3d,
                               zs=0, zdir='z', label='Z',
                               lw=3, color=color)

            else:
                # decorated style, with arrow heads
                a = Arrow3D(xs3d, ys3d, zs3d,
                            mutation_scale=self.vector_mutation,
                            lw=self.vector_width,
                            arrowstyle=self.vector_style,
                            color=color)

                self.axes.add_artist(a)

    def plot_points(self):
        # -X and Y data are switched for plotting purposes
        for k in range(len(self.points)):
            num = len(self.points[k][0])
            dist = [sqrt(self.points[k][0][j] ** 2 +
                         self.points[k][1][j] ** 2 +
                         self.points[k][2][j] ** 2) for j in range(num)]
            if any(abs(dist - dist[0]) / dist[0] > 1e-12):
                # combine arrays so that they can be sorted together
                zipped = list(zip(dist, list(range(num))))
                zipped.sort()  # sort rates from lowest to highest
                dist, indperm = list(zip(*zipped))
                indperm = array(indperm)
            else:
                indperm = arange(num)
            if self.point_style[k] == 's':
                self.axes.scatter(
                    real(self.points[k][1][indperm]),
                    - real(self.points[k][0][indperm]),
                    real(self.points[k][2][indperm]),
                    s=self.point_size[mod(k, len(self.point_size))],
                    alpha=1,
                    edgecolor='none',
                    zdir='z',
                    color=self.point_color[mod(k, len(self.point_color))],
                    marker=self.point_marker[mod(k, len(self.point_marker))])

            elif self.point_style[k] == 'm':
                pnt_colors = array(self.point_color *
                                   ceil(num / float(len(self.point_color))))

                pnt_colors = pnt_colors[0:num]
                pnt_colors = list(pnt_colors[indperm])
                marker = self.point_marker[mod(k, len(self.point_marker))]
                s = self.point_size[mod(k, len(self.point_size))]
                self.axes.scatter(real(self.points[k][1][indperm]),
                                  -real(self.points[k][0][indperm]),
                                  real(self.points[k][2][indperm]),
                                  s=s, alpha=1, edgecolor='none',
                                  zdir='z', color=pnt_colors,
                                  marker=marker)

            elif self.point_style[k] == 'l':
                color = self.point_color[mod(k, len(self.point_color))]
                self.axes.plot(real(self.points[k][1]),
                               -real(self.points[k][0]),
                               real(self.points[k][2]),
                               alpha=0.75, zdir='z',
                               color=color)

    def plot_annotations(self):
        # -X and Y data are switched for plotting purposes
        for annotation in self.annotations:
            vec = annotation['position']
            opts = {'fontsize': self.font_size,
                    'color': self.font_color,
                    'horizontalalignment': 'center',
                    'verticalalignment': 'center'}
            opts.update(annotation['opts'])
            self.axes.text(vec[1], -vec[0], vec[2],
                           annotation['text'], **opts)

    def show(self):
        """
        Display Bloch sphere and corresponding data sets.
        """
        self.render(self.fig, self.axes)
        if self.fig:
            plt.show(self.fig)

    def save(self, name=None, format='png', dirc=None):
        """Saves Bloch sphere to file of type ``format`` in directory ``dirc``.

        Parameters
        ----------

        name : str
            Name of saved image. Must include path and format as well.
            i.e. '/Users/Paul/Desktop/bloch.png'
            This overrides the 'format' and 'dirc' arguments.
        format : str
            Format of output image.
        dirc : str
            Directory for output images. Defaults to current working directory.

        Returns
        -------
        File containing plot of Bloch sphere.

        """
        self.render(self.fig, self.axes)
        if dirc:
            if not os.path.isdir(os.getcwd() + "/" + str(dirc)):
                os.makedirs(os.getcwd() + "/" + str(dirc))
        if name is None:
            if dirc:
                self.fig.savefig(os.getcwd() + "/" + str(dirc) + '/bloch_' +
                            str(self.savenum) + '.' + format)
            else:
                self.fig.savefig(os.getcwd() + '/bloch_' + str(self.savenum) +
                            '.' + format)
        else:
            self.fig.savefig(name)
        self.savenum += 1
        if self.fig:
            plt.close(self.fig)


def _hide_tick_lines_and_labels(axis):
    '''
    Set visible property of ticklines and ticklabels of an axis to False
    '''
    for a in axis.get_ticklines() + axis.get_ticklabels():
        a.set_visible(False)


"""
----------------------------------------------------------------------------
                        Bloch Sphere HoloViews
----------------------------------------------------------------------------
"""


class BlochSphere(Element3D):
    kdims = param.List(default=[Dimension('x'), Dimension('y'), Dimension('z')])

    group = param.String('BlochSphere')

    def range(self, dim):
        """
        Stub that should return x, y, and z range given the dimension index or name.
        """
        dim_idx = self.get_dimension_index(dim)
        return None



class BlochSpherePlot(Plot3D):

    projection = param.String(default='3d')

    label_conventions = param.String(default='xyz')

    xaxis, yaxis = None, None

    style_opts = ['font_color', 'font_size', 'frame_alpha', 'frame_color',
                  'point_color', 'point_marker', 'point_size', 'sphere_alpha',
                  'sphere_color', 'vector_style', 'vector_mutation']

    def get_data(self, element, ranges, style):
        return (element.data,), style, {}

    def teardown_handles(self):
        self.handles['axis'].cla()

    def init_artists(self, ax, plot_data, plot_kwargs):
        sphere=Bloch(axes=ax, fig=self.handles['fig'])
        for k, v in plot_kwargs.items():
            setattr(sphere, k, v)
        sphere.add_vectors(*plot_data)
        sphere.set_label_convention(self.label_conventions)
        sphere.make_sphere()
        return {'artist': sphere}


Store.register({BlochSphere: BlochSpherePlot}, 'matplotlib')


==> anc/Dockerfile <==
FROM jupyter/scipy-notebook
MAINTAINER Bas Nijholt <basnijholt@gmail.com>

USER root
RUN apt-get update
RUN apt-get install -y texlive-full

USER jovyan
RUN conda install -y -c basnijholt kwant==1.2.2
RUN conda install -y -c basnijholt discretizer==0.2
RUN conda install -y holoviews==1.5.0
RUN conda install -y ipyparallel

VOLUME ["/home/shared"]

==> anc/Induced-gap-tuning.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Start a `ipcluster` from the Cluster tab in Jupyter or use the command:\n",
    "\n",
    "```ipcluster start``` \n",
    "\n",
    "in a terminal."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# import os\n",
    "# from scripts.hpc05 import HPC05Client\n",
    "# os.environ['SSH_AUTH_SOCK'] = os.path.join(os.path.expanduser('~'), 'ssh-agent.socket')\n",
    "# cluster = HPC05Client()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "from ipyparallel import Client\n",
    "cluster = Client()\n",
    "v = cluster[:]\n",
    "lview = cluster.load_balanced_view()\n",
    "len(v)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Make sure to add the correct path like:\n",
    "\n",
    "    sys.path.append(\"/path/where/to/ipynb/runs\")\n",
    "    \n",
    "The code currently assumes the scripts live in `~/orbitalfield/`."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "%%px --local\n",
    "import numpy as np\n",
    "import sys\n",
    "import os\n",
    "sys.path.append(os.path.join(os.path.expanduser('~'), 'orbitalfield'))\n",
    "from fun import *\n",
    "from fun2 import *\n",
    "def evs(lead, p):\n",
    "    h0 = lead.cell_hamiltonian(args=[p])\n",
    "    t0 = lead.inter_cell_hopping(args=[p])\n",
    "    ham = h0 + t0 + t0.conj().T\n",
    "    ev = np.linalg.eigvalsh(ham)\n",
    "    return np.abs(ev).min()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import holoviews as hv\n",
    "from itertools import product\n",
    "hv.notebook_extension()\n",
    "%opts Contours (linewidth=1 color='k') [aspect='square']\n",
    "%output size=100 dpi=100"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Uncomment the lines for the wire that you want to use."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "%%px --local \n",
    "constants.a = 10\n",
    "p = make_params(t_interface=7/8*constants.t, Delta=68.4, r1=50, r2=70, \n",
    "                phi=135, orbital=True, A_correction=False) #r2=70\n",
    "p.V = lambda x, y, z: 2 / 50 * z\n",
    "\n",
    "# p.angle = 0 # WIRE WITH SC ON TOP\n",
    "p.angle = 45 # WIRE WITH SC ON SIDE\n",
    "lead = make_3d_wire_external_sc(a=constants.a, r1=p.r1, r2=p.r2, angle=p.angle, phi=p.phi)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "You can specify the intervals of $\\mu$ and $\\Delta$ that you want to check."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "mus = np.linspace(0, 20, 100)\n",
    "deltas = np.linspace(60, 80, 50)\n",
    "vals = list(product(deltas, mus))\n",
    "v.scatter('vals', vals)\n",
    "%px res = [evs(lead, p) for p.Delta, p.mu in vals]\n",
    "res = np.reshape(v.gather('res', block=True), (len(deltas), len(mus)))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Run the next cell and use the slider to find the correct $\\Delta$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "Delta_ind = {delta: hv.Contours((mus, evs), kdims=[dimensions.mu, dimensions.delta_ind]) \n",
    "      for evs, delta in zip(res, deltas)}\n",
    "\n",
    "hm = hv.HoloMap(Delta_ind, kdims=[dimensions.delta])\n",
    "hm.select(mu=(0, 20), **{'$\\Delta_{ind}$': (0.2, 10)}) * hv.HLine(0.25)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "As you can see $\\Delta=68.4$ meV is the parameter we need with the superconductor on the side if we want $\\Delta_{ind}$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "delta = 68.4\n",
    "chosen_curve = Delta_ind[nearest(deltas, delta)].select(mu=(4, 6), **{'$\\Delta_{ind}$': (0.23, 0.28)})\n",
    "(chosen_curve * hv.HLine(0.25)).relabel(r'$\\Delta={}$ meV, $t_s=7/8t$'.format(delta))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> anc/LICENSE.txt <==
Copyright (c) 2015, Bas Nijholt and Anton Akhmerov (TU Delft). All rights reserved.

Redistribution and use in source and binary forms, with or without
modification, are permitted provided that the following conditions are
met:

1. Redistributions of source code must retain the above copyright
notice, this list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright
notice, this list of conditions and the following disclaimer in the
documentation and/or other materials provided with the distribution.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS
IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED
TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A
PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED
TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR
PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING
NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


==> anc/Paper-figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Download data at: https://data.4tu.nl/repository/uuid:20f1c784-1143-4c61-a03d-7a3454914abb"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Run all cells to generate the figures used in the paper."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import holoviews as hv\n",
    "import holoviews_rc\n",
    "import kwant\n",
    "from fun import *\n",
    "import os\n",
    "\n",
    "def ticks(plot, x=True, y=True):\n",
    "    hooks = [tick_marks]\n",
    "    if x:\n",
    "        xticks = [0, 1, 2]\n",
    "    else:\n",
    "        xticks = [(0,''), (1,''), (2,'')]\n",
    "        hooks.append(hide_x)\n",
    "    if y:\n",
    "        yticks = [0, 17, 35]\n",
    "    else:\n",
    "        yticks = [(0, ''), (17, ''), (35, '')]\n",
    "        hooks.append(hide_y)\n",
    "    return plot(plot={'Image': {'xticks': xticks, 'yticks': yticks}, \n",
    "                      'Overlay': {'final_hooks': hooks}})\n",
    "\n",
    "def tick_marks(plot, element):\n",
    "    ax = plot.handles['axis']\n",
    "    fig = plot.state\n",
    "    ax.tick_params(which='major', color='k', size=3)\n",
    "\n",
    "def hide_x(plot, element):\n",
    "    ax = plot.handles['axis']\n",
    "    ax.set_xlabel('')\n",
    "    \n",
    "def hide_y(plot, element):\n",
    "    ax = plot.handles['axis']\n",
    "    ax.set_ylabel('')\n",
    "\n",
    "\n",
    "hv.notebook_extension()\n",
    "%output size=100 dpi=250 css={'width': '3.4in'}\n",
    "\n",
    "renderer = hv.Store.renderers['matplotlib'].instance(fig='pdf', size=100, dpi=250)\n",
    "from holoviews.plotting.mpl import MPLPlot\n",
    "MPLPlot.fig_inches = (3.4, None)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Load data and create a custom cmap"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import matplotlib.cm\n",
    "import matplotlib.colors as mcolors\n",
    "colors1 = matplotlib.cm.binary_r(np.linspace(0.5, 1, 128))\n",
    "colors2 = matplotlib.cm.gist_heat_r(np.linspace(0, 0.8, 127))\n",
    "colors = np.vstack((colors1, colors2))\n",
    "mymap = mcolors.LinearSegmentedColormap.from_list('my_colormap', colors)\n",
    "sc_on_side_alpha100 = create_holoviews('data/0_to_2T_1x1_angles_sc_on_side_mu_ranging_from_minus_2_to_plus_2_full_phase_diagram_with_correction_A_alpha100.h5')\n",
    "sc_on_side_no_orb_alpha100 = create_holoviews('data/0_to_2T_1x1_angles_sc_on_side_mu_ranging_from_minus_2_to_plus_2_full_phase_diagram_with_correction_A_no_orbital_alpha100.h5')\n",
    "sc_on_side = create_holoviews('data/0_to_2T_1x1_angles_sc_on_side_mu_ranging_from_minus_2_to_plus_2_full_phase_diagram_with_correction_A.h5')\n",
    "sc_on_side_no_orb = create_holoviews('data/0_to_2T_1x1_angles_sc_on_side_mu_ranging_from_minus_2_to_plus_2_full_phase_diagram_with_correction_A_no_orbital.h5')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Full phase diagram for superconductor on side of wire"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Band gaps"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "%%opts Layout [vspace=0] Image (cmap=mymap clims=(-197, 197))\n",
    "%%opts Layout [sublabel_position=(-0.4, 0.9) sublabel_format='({alpha})' sublabel_size=13] \n",
    "%%opts Path (color='g')\n",
    "\n",
    "im1 = sc_on_side_no_orb.Phase_diagram.Band_gap[0.5, 0]\n",
    "im2 = sc_on_side.Phase_diagram.Band_gap[0.5, 0]\n",
    "\n",
    "im1 = im1.relabel(r\"$\\bm{B} \\parallel x, \\; \\bm{A} = 0$\", depth=1)\n",
    "im2 = im2.relabel(r\"$\\bm{B} \\parallel x, \\; \\bm{A} \\ne 0$\", depth=1)\n",
    "max1 = np.nanmax(im1.Im.Band_gap.data)\n",
    "max2 = np.nanmax(im2.Im.Band_gap.data)\n",
    "max_gap = np.max((max1, max2))\n",
    "\n",
    "sc_on_side_hist = (ticks(im1, x=False).hist(bin_range=(0, max_gap)) +\n",
    "                   ticks(im2).hist(bin_range=(0, max_gap)))\n",
    "sc_on_side_hist.cols(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# print the maximum band gaps\n",
    "print(\"\"\"The maximum band gap of the top plot is {:.4} meV.\n",
    "The maximum band gap of the lower plot is {:.4} meV.\"\"\".format(max1, max2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "%%opts Layout [vspace=0] Image (cmap=mymap clims=(-197, 197))\n",
    "%%opts Layout [sublabel_position=(-0.4, 0.9) sublabel_format='({alpha})' sublabel_size=13] \n",
    "%%opts Path (color='g')\n",
    "\n",
    "im1_alpha100 = sc_on_side_no_orb_alpha100.Phase_diagram.Band_gap[0.5, 0]\n",
    "im2_alpha100 = sc_on_side_alpha100.Phase_diagram.Band_gap[0.5, 0]\n",
    "\n",
    "im1_alpha100 = im1_alpha100.relabel(r\"$\\bm{B} \\parallel x, \\; \\bm{A} = 0$\", depth=1)\n",
    "im2_alpha100 = im2_alpha100.relabel(r\"$\\bm{B} \\parallel x, \\; \\bm{A} \\ne 0$\", depth=1)\n",
    "max1_alpha100 = np.nanmax(im1_alpha100.Im.Band_gap.data)\n",
    "max2_alpha100 = np.nanmax(im2_alpha100.Im.Band_gap.data)\n",
    "max_gap_alpha100 = np.max((max1_alpha100, max2_alpha100))\n",
    "\n",
    "sc_on_side_hist_alpha100 = (ticks(im1_alpha100, x=False).hist(bin_range=(0, max_gap_alpha100)) +\n",
    "                   ticks(im2_alpha100).hist(bin_range=(0, max_gap_alpha100)))\n",
    "(sc_on_side_hist_alpha100).cols(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# renderer.save(sc_on_side_hist, 'paper/figures/sc_on_side_hist', fmt='pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# print the maximum band gaps\n",
    "print(\"\"\"The maximum band gap of the top plot is {:.4} meV.\n",
    "The maximum band gap of the lower plot is {:.4} meV.\"\"\".format(max1_alpha100, max2_alpha100))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Inverse decay length"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "%%opts Layout [vspace=0] Image (clims=(0, 1.5))\n",
    "%%opts Layout [sublabel_position=(-0.4, 0.9) sublabel_format='({alpha})' sublabel_size=13]\n",
    "%%opts Path (color='g')\n",
    "\n",
    "im1 = sc_on_side_no_orb.Phase_diagram.Inverse_decay_length[0.5, 0]\n",
    "im2 = sc_on_side.Phase_diagram.Inverse_decay_length[0.5, 0]\n",
    "\n",
    "im1 = im1.relabel(r\"$\\bm{B} \\parallel x, \\; \\bm{A} = 0$\", depth=1)\n",
    "im2 = im2.relabel(r\"$\\bm{B} \\parallel x, \\; \\bm{A} \\ne 0$\", depth=1)\n",
    "\n",
    "dat1 = im1.Im.Inverse_decay_length.data\n",
    "dat2 = im2.Im.Inverse_decay_length.data\n",
    "dat1[dat1<0] = np.nan\n",
    "dat2[dat2<0] = np.nan\n",
    "\n",
    "sc_on_side_length = (ticks(im1, x=False).hist(bin_range=(0, 1)) +\n",
    "                     ticks(im2).hist(bin_range=(0, 1)))\n",
    "sc_on_side_length.cols(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "%%opts Layout [vspace=0] Image (clims=(0, 1.5))\n",
    "%%opts Layout [sublabel_position=(-0.4, 0.9) sublabel_format='({alpha})' sublabel_size=13]\n",
    "%%opts Path (color='g')\n",
    "\n",
    "im1_alpha100 = sc_on_side_no_orb_alpha100.Phase_diagram.Inverse_decay_length[0.5, 0]\n",
    "im2_alpha100 = sc_on_side_alpha100.Phase_diagram.Inverse_decay_length[0.5, 0]\n",
    "\n",
    "im1_alpha100 = im1_alpha100.relabel(r\"$\\bm{B} \\parallel x, \\; \\bm{A} = 0$\", depth=1)\n",
    "im2_alpha100 = im2_alpha100.relabel(r\"$\\bm{B} \\parallel x, \\; \\bm{A} \\ne 0$\", depth=1)\n",
    "\n",
    "dat1_alpha100 = im1_alpha100.Im.Inverse_decay_length.data\n",
    "dat2_alpha100 = im2_alpha100.Im.Inverse_decay_length.data\n",
    "dat1_alpha100[dat1_alpha100<0] = np.nan\n",
    "dat2_alpha100[dat2_alpha100<0] = np.nan\n",
    "\n",
    "sc_on_side_length = (ticks(im1_alpha100, x=False).hist(bin_range=(0, 1)) +\n",
    "                     ticks(im2_alpha100).hist(bin_range=(0, 1)))\n",
    "sc_on_side_length.cols(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# renderer.save(sc_on_side_length, 'paper/figures/sc_on_side_length', fmt='pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# print the minimum decay lengths in nm\n",
    "print(\"\"\"The minimum decay length of the top plot is {:.3} nm. \n",
    "The minimum decay length of the lower plot is {:.3} nm.\"\"\".format(1000 / np.nanmax(dat1), 1000 / np.nanmax(dat2)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# print the mode of the decay lengths\n",
    "frequencies, edges = np.histogram(dat1[dat1>0].reshape(-1), bins=400)\n",
    "max_mode1 = edges[np.argmax(frequencies)]\n",
    "frequencies, edges = np.histogram(dat2[dat2>0].reshape(-1), bins=400)\n",
    "max_mode2 = edges[np.argmax(frequencies)]\n",
    "print(\"\"\"The maximum mode of the top plot is {:.2} µm^-1.\n",
    "The maximum mode of the lower plot is {:.2} µm^-1.\n",
    "The ratio is {:.3}\"\"\".format(max_mode1, max_mode2, max_mode1 / max_mode2))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Band structures"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "p = make_params(mu=4.8, orbital=True, V=lambda x,y,z: 2/50 * z, t_interface=7*constants.t/8, \n",
    "                Delta=5, alpha=50, A_correction=False)\n",
    "momenta = np.linspace(-0.6, 0.6, 200)\n",
    "\n",
    "def bands(B):\n",
    "    p.B_x, p.B_y, p.B_z = B\n",
    "    bands_fun = kwant.physics.Bands(lead, args=[p])\n",
    "    _bands = np.array([bands_fun(k=k) for k in momenta])\n",
    "    return hv.Path((momenta, _bands), kdims=[r'$k$', r'$E$'])\n",
    "\n",
    "E = (-1.5, 1.5)\n",
    "k = (-0.65, 0.65)\n",
    "\n",
    "lead = make_3d_wire_external_sc(a=constants.a, angle=0)\n",
    "x1 = bands((0.5, 0, 0)).select(E=E, k=k)\n",
    "y1 = bands((0, 0.5, 0)).select(E=E, k=k)\n",
    "z1 = bands((0, 0, 0.5)).select(E=E, k=k)\n",
    "\n",
    "lead = make_3d_wire_external_sc(a=constants.a)\n",
    "x2 = bands((0.5, 0, 0)).select(E=E, k=k)\n",
    "y2 = bands((0, 0.5, 0)).select(E=E, k=k)\n",
    "z2 = bands((0, 0, 0.5)).select(E=E, k=k)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "%%output fig='svg'\n",
    "%%opts Layout [vspace=0.1 hspace=0.1 sublabel_format=''] \n",
    "%%opts Path (color='k')\n",
    "\n",
    "def labels(plot, x=False, y=False, label=''):\n",
    "    hooks = [tick_marks]\n",
    "    if not x:\n",
    "        hooks.append(hide_x)\n",
    "    if not y:\n",
    "        hooks.append(hide_y)\n",
    "    plot *= hv.HLine(0)(style=dict(lw=0.5, color='k', ls=(1, (3.0, 3.0))))\n",
    "    return plot.relabel(label)(plot={'Path': {'xticks': 0, 'yticks': 0}, \n",
    "                      'Overlay': {'final_hooks': hooks}})\n",
    "\n",
    "opts = {'x': -0.62, 'y': 1.40, 'fontsize': 10, 'valign':'top', 'halign':'left'}\n",
    "\n",
    "def rectangle(x=opts['x'], y=opts['y']-0.38, width=0.55, height=0.47):\n",
    "    box = np.array([(x,y), (x+width, y), (x+width, y+height), (x, y+height)])\n",
    "    return hv.Polygons([box])(style={'facecolor': '#F0F0F0'})\n",
    "\n",
    "box2 = rectangle(width=0.55)\n",
    "box3 = rectangle(width=0.80)\n",
    "\n",
    "x1_txt = hv.Text(text=\"$\\mathcal{P}$, $\\mathcal{R}_x$, $\\mathcal{C}'$\", **opts) * box3\n",
    "y1_txt = hv.Text(text=\"$\\mathcal{P}$\", **opts)\n",
    "z1_txt = hv.Text(text=\"$\\mathcal{P}$, $\\mathcal{C}'$\", **opts) * box2\n",
    "x2_txt = hv.Text(text=\"$\\mathcal{P}$, $\\mathcal{R}_x$\", **opts) * box2\n",
    "y2_txt = hv.Text(text=\"$\\mathcal{P}$\", **opts)\n",
    "z2_txt = hv.Text(text=\"$\\mathcal{P}$\", **opts)\n",
    "\n",
    "gap_line = lambda x: hv.HLine(np.abs(np.array(x.data)[:, :, 1]).min())(style=dict(lw='0.5', c='r', ls=(1., (3., 3.))))\n",
    "\n",
    "bands_layout = (labels(x1 * x1_txt * gap_line(x1), label=r\"$\\bm{B}\\parallel \\hat{x}$\", y=True)+ \n",
    "                labels((y1 * y1_txt),label=r\"$\\bm{B}\\parallel \\hat{y}$\") +\n",
    "                labels((z1 * z1_txt  * gap_line(z1)), label=r\"$\\bm{B}\\parallel \\hat{z}$\") +\n",
    "                labels((x2 * x2_txt * gap_line(x2)), x=True, y=True) +\n",
    "                labels((y2 * y2_txt), x=True) +\n",
    "                labels((z2 * z2_txt), x=True)).cols(3)\n",
    "\n",
    "bands_layout"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# renderer.save(bands_layout, 'paper/figures/bandstructure_annotated', fmt='pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Comparing phase diagrams"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "orb = create_holoviews('data/0_to_2T_4x4_angles_misaligned_with_electric_field.h5')\n",
    "no_orb = create_holoviews('data/0_to_2T_4x4_angles_misaligned_no_orbital_with_electric_field.h5')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "%%opts Path (color='g')\n",
    "%%opts Image.d [colorbar=True cbar_ticks=np.linspace(0, 140, 5).tolist()]\n",
    "%%opts Layout [vspace=0.20 hspace=0.15 sublabel_position=(-0.07, 0.79) sublabel_size=10 sublabel_format='({alpha})'] \n",
    "%%opts VLine (linewidth=0.5 color='k')\n",
    "\n",
    "test = orb.Phase_diagram.Band_gap[0, 0.5]\n",
    "\n",
    "comparing_phase_diagrams = (\n",
    "    ticks((no_orb.Phase_diagram.Band_gap * hv.VLine(1)).relabel(r\"$\\bm{B} \\parallel \\hat{x}, \\; \\bm{A} = 0$\")[0.5, 0], x=False)\n",
    "    + ticks(no_orb.Phase_diagram.Band_gap.relabel(label=r\"$\\bm{B} \\parallel \\hat{z}, \\; \\bm{A} = 0$\")[0, 0.5], x=False, y=False)\n",
    "    + ticks(orb.Phase_diagram.Band_gap.relabel(r\"$\\bm{B} \\parallel \\hat{x}, \\; \\bm{A} \\ne 0$\")[0.5, 0])\n",
    "    + ticks(orb.Phase_diagram.Band_gap.relabel(label=r\"$\\bm{B} \\parallel \\hat{z}, \\; \\bm{A} \\ne 0$\", group='d', depth=2)[0, 0.5], y=False)).cols(2)\n",
    "\n",
    "comparing_phase_diagrams"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# renderer.save(comparing_phase_diagrams, 'paper/figures/comparing_phase_diagrams', fmt='pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Comparing phase diagrams, misaligned fields"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "%%opts Path (color='g')\n",
    "%%opts Image.d [colorbar=True cbar_ticks=np.linspace(0, 120, 5).tolist()]\n",
    "%%opts Layout [vspace=0.20 hspace=0.15 sublabel_position=(-0.07, 0.79) sublabel_size=10 sublabel_format='({alpha})'] \n",
    "\n",
    "kys = no_orb.Phase_diagram.Band_gap.keys()\n",
    "\n",
    "test = orb.Phase_diagram.Band_gap[nearest(kys, 0.05), 0.5]\n",
    "\n",
    "misaligned = (\n",
    "    ticks(no_orb.Phase_diagram.Band_gap.relabel(label=r\"$\\bm{B} \\parallel (10, 1, 0)^T, \\; \\bm{A} = 0$\")[0.5, nearest(kys, 0.05)], x=False)\n",
    "    + ticks(no_orb.Phase_diagram.Band_gap.relabel(label=r\"$\\bm{B} \\parallel (0, 1, 10)^T, \\; \\bm{A} = 0$\")[nearest(kys, 0.05), 0.5], x=False, y=False)\n",
    "    + ticks(orb.Phase_diagram.Band_gap.relabel(label=r\"$\\bm{B} \\parallel (10, 1, 0)^T, \\; \\bm{A} \\ne 0$\")[0.5, nearest(kys, 0.05)])\n",
    "    + ticks(orb.Phase_diagram.Band_gap.relabel(label=r\"$\\bm{B} \\parallel (0, 1, 10)^T, \\; \\bm{A} \\ne 0$\", group='d', depth=2)[nearest(kys, 0.05), 0.5], y=False)).cols(2)\n",
    "\n",
    "misaligned"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# renderer.save(misaligned, 'paper/figures/misaligned', fmt='pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Eigenvalue problem graphic\n",
    "Uncomment the lower cells and start an `ipcluster` to calculate the spectrum."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# import os\n",
    "# from scripts.hpc05 import HPC05Client\n",
    "# os.environ['SSH_AUTH_SOCK'] = os.path.join(os.path.expanduser('~'), 'ssh-agent.socket')\n",
    "# cluster = HPC05Client()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# v = cluster[:]\n",
    "# v.use_dill()\n",
    "# lview = cluster.load_balanced_view()\n",
    "# len(v)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# %%px\n",
    "# import sys\n",
    "# import os\n",
    "# sys.path.append(os.path.join(os.path.expanduser('~'), 'orbitalfield'))\n",
    "# import kwant\n",
    "# import numpy as np\n",
    "# from fun import *\n",
    "# lead = make_3d_wire()\n",
    "# p = make_params(orbital=False, B_x=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "lead = make_3d_wire()\n",
    "p = make_params(orbital=False, B_x=1)\n",
    "mus = np.linspace(0, 35, 2000)\n",
    "\n",
    "if os.path.exists('data/gaps_plot.npy'):\n",
    "    gaps = np.load('data/gaps_plot.npy')\n",
    "else:\n",
    "    print('Start cluster with the cells above.')\n",
    "    gaps = lview.map_async(lambda mu: find_gap(lead, p, ((1, 0, 0), mu, True), tol=1e-4), mus).result()\n",
    "    np.save('data/gaps_plot', gaps)\n",
    "if os.path.exists('data/spectrum_ev_plot.npy'):\n",
    "    Es = np.load('data/spectrum_ev_plot.npy')\n",
    "else:\n",
    "    Es = np.array([kwant.physics.Bands(lead, args=[p])(k=0) for p.mu in mus])\n",
    "    np.save('data/spectrum_ev_plot', Es)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "%%output fig='svg'\n",
    "%%opts VLine (lw=0.5) HLine (lw=0.5, color='g')\n",
    "%%opts Layout [vspace=.35 aspect_weight=1 sublabel_position=(-0.3, 0.9) sublabel_format='({alpha})' sublabel_size=13]\n",
    "%%opts Overlay [yticks=3 aspect=1.5 vspace=0.]\n",
    "\n",
    "E_dim = hv.Dimension(('E_k0', r'$E(k=0)$'), unit='meV')\n",
    "spectrum = hv.Path((mus, Es), kdims=[dimensions.mu, E_dim])\n",
    "ind_E = 100\n",
    "idx = np.argsort(np.min(np.abs(Es), axis=1))\n",
    "VPoints = hv.Points([(mus[ind_E], E) for E in Es[ind_E]])\n",
    "p.mu = 0\n",
    "phase_bounds = np.sort(find_phase_bounds(lead, p, (1, 0, 0), num_bands=40).real)[::2]\n",
    "HPoints = hv.Points([(x, 0) for x in phase_bounds if x > 0])(style={'color': 'g'})\n",
    "ev_plot = (spectrum * hv.VLine(mus[ind_E]) * VPoints * HPoints * hv.HLine(0))[:35, -10:10]\n",
    "\n",
    "bool_array = np.array(np.digitize(mus, phase_bounds)%2, dtype=bool)\n",
    "\n",
    "gaps_plot = (spectrum\n",
    "             * hv.Area((mus, np.array(gaps) * bool_array))(style={'facecolor': '#FF6700'})\n",
    "             * hv.Area((mus, np.array(gaps) * ~bool_array))(style={'facecolor': '#a9a9a9'})\n",
    "             * hv.HLine(0) * HPoints)\n",
    "\n",
    "gaps_plot = gaps_plot.map(lambda x: x.clone(extents=(0, 0, 35, 0.2)), [hv.Element])\n",
    "\n",
    "ev_problem = (ev_plot[:, -8:8](plot={'xticks':[(0, ''), (8, ''), (16, ''), (24, ''), (32, '')],\n",
    "                                     'final_hooks': [tick_marks, hide_x]}) + \n",
    "              gaps_plot(plot={'xticks': 5, 'final_hooks': [tick_marks]})).cols(1)\n",
    "ev_problem"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# renderer.save(ev_problem, 'paper/figures/ev_problem', fmt='pdf')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> anc/Phase-diagrams.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Phase diagram for multiple angles"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Start a `ipcluster` from the Cluster tab in Jupyter or use the command:\n",
    "\n",
    "```ipcluster start``` \n",
    "\n",
    "in a terminal."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "from ipyparallel import Client\n",
    "cluster = Client()\n",
    "dview = cluster[:]\n",
    "dview.use_dill()\n",
    "lview = cluster.load_balanced_view()\n",
    "len(dview)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This next cell is for internal use with our cluster at the department, a local ipcluster will work: use the cell above. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# import os\n",
    "# from scripts.hpc05 import HPC05Client\n",
    "# os.environ['SSH_AUTH_SOCK'] = os.path.join(os.path.expanduser('~'), 'ssh-agent.socket')\n",
    "# cluster = HPC05Client()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Make sure to add the correct path like:\n",
    "\n",
    "    sys.path.append(\"/path/where/to/ipynb/runs\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "%%px --local\n",
    "import sys\n",
    "import os\n",
    "# CHANGE THE LINE BELOW INTO THE CORRECT FOLDER!\n",
    "sys.path.append(os.path.join(os.path.expanduser('~'), 'orbitalfield'))\n",
    "import kwant\n",
    "import numpy as np\n",
    "from fun import *\n",
    "\n",
    "def gap_and_decay(lead, p, val, tol=1e-4):\n",
    "    gap = find_gap(lead, p, val, tol)\n",
    "    decay_length = find_decay_length(lead, p, val)\n",
    "    return gap, decay_length"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import holoviews as hv\n",
    "import holoviews_rc\n",
    "hv.notebook_extension()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Uncomment the lines for the wire that you want to use."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "%%px --local\n",
    "# angle = 0 # WIRE WITH SC ON TOP\n",
    "\n",
    "angle = 45 # WIRE WITH SC ON SIDE\n",
    "p = make_params(t_interface=7/8*constants.t, Delta=68.4, r1=50, r2=70, \n",
    "                orbital=True, angle=angle, A_correction=True, alpha=100) #r2=70\n",
    "\n",
    "p.V = lambda x, y, z: 2 / 50 * z\n",
    "lead = make_3d_wire_external_sc(a=constants.a, r1=p.r1, r2=p.r2, angle=p.angle)\n",
    "\n",
    "# WIRE WITH CONSTANT GAP\n",
    "# lead = make_3d_wire()\n",
    "# p = make_params(V=lambda x, y, z: 0, orbital=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "You can specify the angles that you want to calculate in `thetas` and `phis`.\n",
    "\n",
    "Also specify the range of magnetic field and chemical potential in `Bs` and `mu_mesh`."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# give an array of angles that you want to use\n",
    "\n",
    "# thetas = np.array([0, np.tan(1/10), 0.5 * np.pi - np.tan(1/10), 0.5 * np.pi])\n",
    "# phis = np.array([0, np.tan(1/10), 0.5 * np.pi - np.tan(1/10), 0.5 * np.pi])\n",
    "\n",
    "thetas = np.array([0.5 * np.pi])\n",
    "phis = np.array([0])\n",
    "\n",
    "# the range of magnetic field and chemical potential\n",
    "Bs = np.linspace(0, 2, 400)\n",
    "mu_mesh = np.linspace(0, 35, 400)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "# creates a 3D array with all values of magnetic field for all specified angles\n",
    "pos = spherical_coords(Bs.reshape(-1, 1, 1), thetas.reshape(1, -1, 1), phis.reshape(1, 1, -1))\n",
    "pos_vec = pos.reshape(-1, 3)\n",
    "\n",
    "mus_output = lview.map_sync(lambda B: find_phase_bounds(lead, p, B, num_bands=40), pos_vec)\n",
    "mus, vals, mask = create_mask(Bs, thetas, phis, mu_mesh, mus_output)\n",
    "\n",
    "N = len(vals)\n",
    "step = N // (len(phis) * len(thetas))\n",
    "print(N, step)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Check whether the correct angles were used and see the phase boundaries"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import holoviews_rc\n",
    "from itertools import product\n",
    "from math import pi\n",
    "\n",
    "kwargs = {'kdims': [dimensions.B, dimensions.mu],\n",
    "          'extents': bnds(Bs, mu_mesh),\n",
    "          'label': 'Topological boundaries',\n",
    "          'group': 'Lines'}\n",
    "\n",
    "angles = list(product(enumerate(phis), enumerate(thetas)))\n",
    "\n",
    "boundaries = {(theta / pi, phi / pi): hv.Path((Bs, mus[i, j, :, ::2]), **kwargs)\n",
    "                  for (i, phi), (j, theta) in angles}\n",
    "\n",
    "BlochSpherePlot.bgcolor = 'white'\n",
    "\n",
    "sphere = {(theta / pi, phi / pi): BlochSphere([[1, 0, 0], spherical_coords(1, theta, phi)], group='Sphere')\n",
    "              for (i, phi), (j, theta) in angles}\n",
    "\n",
    "hv.HoloMap(boundaries, **dimensions.angles) + hv.HoloMap(sphere, **dimensions.angles)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Calculate full phase diagram"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Make sure `tempdata` exists in the current folder. \n",
    "\n",
    "Set `full_phase_diagram` to `False` if you only want the band gap in the non-trivial region or `True` if you want it in the whole `Bs, mu_mesh` range."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "full_phase_diagram = False"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The next cell calculates the gaps and decay lengths.\n",
    "\n",
    "You can stop and rerun the code, it will skip over the files that already exist.\n",
    "\n",
    "Make sure the folder `tempdata/` exists."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "import os.path\n",
    "import sys\n",
    "\n",
    "fname_list = []\n",
    "for i, n in enumerate(range(0, N, step)):\n",
    "    fname = \"tempdata/\" + str(n)+\"-\"+str((i+1)*step)+\".dat\"\n",
    "    fname_list.append(fname)\n",
    "    \n",
    "    if not os.path.isfile(fname):  # check if file already exists\n",
    "        lview.results.clear()\n",
    "        cluster.results.clear()\n",
    "        cluster.metadata.clear()\n",
    "        print(fname)\n",
    "        sys.stdout.flush()\n",
    "        if full_phase_diagram:\n",
    "            gaps_and_decays_output = lview.map_async(lambda val: gap_and_decay(lead, p, val[:-1] + (True,)), vals[n:(i+1) * step])\n",
    "        else:\n",
    "            gaps_and_decays_output = lview.map_async(lambda val: gap_and_decay(lead, p, val), vals[n:(i+1) * step])\n",
    "        gaps_and_decays_output.wait_interactive()\n",
    "        np.savetxt(fname, gaps_and_decays_output.result())\n",
    "        print(n, (i+1) * step)\n",
    "cluster.shutdown(hub=True)\n",
    "\n",
    "gaps_and_decay_output = np.vstack([np.loadtxt(fname) for fname in fname_list])\n",
    "gaps_output, decay_length_output = np.array(gaps_and_decay_output).T\n",
    "\n",
    "gaps = np.array(gaps_output).reshape(mask.shape)\n",
    "gaps[1:, 0] = gaps[0, 0]\n",
    "\n",
    "decay_lengths = np.array(decay_length_output).reshape(mask.shape)\n",
    "decay_lengths[1:, 0] = decay_lengths[0, 0]\n",
    "\n",
    "if full_phase_diagram:\n",
    "    gaps = gaps*(mask*2 - 1)\n",
    "    decay_lengths = decay_lengths*(mask*2 - 1)\n",
    "    gaps_output = gaps.reshape(-1)\n",
    "    decay_length_output = decay_lengths.reshape(-1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Save\n",
    "Run this function to save the data to `hdf5` format, it will include all data and parameters that are used in the simulation."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "fname = 'data/test.h5'\n",
    "save_data(fname, Bs, thetas, phis, mu_mesh, mus_output, gaps_output, decay_length_output, p, constants)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Check how the phase diagram looks\n",
    "This will show all data."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "%%output size=200\n",
    "%%opts Image [colorbar=False] {+axiswise} (clims=(0, 0.1))\n",
    "phase_diagram = create_holoviews(fname)\n",
    "\n",
    "(phase_diagram.Phase_diagram.Band_gap.hist()\n",
    " + phase_diagram.Phase_diagram.Inverse_decay_length \n",
    " + phase_diagram.Sphere.I).cols(2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "%%opts Image [colorbar=True]\n",
    "phase_diagram.Phase_diagram.Band_gap"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "phase_diagram.cdims"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> anc/README.txt <==
# Project on Orbital effect of magnetic field for Majorana phase diagram

By Bas Nijholt and Anton Akhmerov


This folder contains three IPython notebooks:
* Phase-diagrams.ipynb
* Induced-gap-tuning.ipynb
* Paper-figures.ipynb

All notebooks contain instructions of how it can be used.

## Phase-diagrams.ipynb
Find phase boundaries, the band gaps and Majorana decay lengths.

## Paper-figures.ipynb
Create all the figures used in the paper.

## Induced-gap-tuning.ipynb
Find the correct value for $\Delta$ to set the required $\Delta_\textrm{ind}$.


# Installation
If all package dependencies are met, the notebooks will work in Python 2 without
issues. In case it might not work we've created a Docker image that will create
an environment where everything will work.

First install Docker https://docs.docker.com/installation/

You can either build the image yourself or use a precompiled image.

To download and run just execute:
$ docker run -p 8888:8888 -v /path/to/downloaded/folder/:/home/jovyan/work/ basnijholt/kwant:orbitaleffect

OR build yourself (will take ~20 min to build):
$ docker build --tag="basnijholt/kwant:orbitaleffect" /path/to/downloaded/folder/

$ docker run -p 8888:8888 -v /path/to/downloaded/folder/:/home/jovyan/work/ basnijholt/kwant:orbitaleffect

Now visit http://localhost:8888/notebooks/orbitaleffect/

NOTE: If you are on OS X or Windows, Docker will show a IP address upon opening Docker
use this IP instead of localhost.


==> anc/fun.py <==
# Functions library used to calculate phase diagrams
# By Bas Nijholt and Anton Akhmerov

# 1. Standard library imports

import os.path
from math import pi
from itertools import product
# 2. External package imports
import kwant
import h5py
import types
import sympy
from sympy.physics.quantum import TensorProduct as kr
import numpy as np
import holoviews as hv
import scipy.sparse.linalg as sla
from scipy.constants import hbar, m_e, eV, physical_constants
# 3. Internal imports
from Bloch import BlochSpherePlot, BlochSphere
from discretizer import Discretizer, momentum_operators

__all__ = ['BlochSphere', 'BlochSpherePlot', 'bnds', 'constants',
           'create_holoviews', 'create_mask', 'dimensions', 'find_decay_length',
           'find_gap', 'load_data', 'make_3d_wire', 'make_3d_wire_external_sc',
           'make_params', 'modes', 'find_phase_bounds', 'nearest', 'save_data',
           'slowest_evan_mode', 'spherical_coords']

sx, sy, sz = [sympy.physics.matrices.msigma(i) for i in range(1, 4)]
s0 = sympy.eye(2)
s0sz = np.kron(s0, sz)
s0s0 = np.kron(s0, s0)

# Parameters taken from arXiv:1204.2792
# All constant parameters, mostly fundamental constants, in a SimpleNamespace.
constants = types.SimpleNamespace(
    m=0.015 * m_e,  # effective mass in kg
    a=10,  # lattice spacing in nm
    g=50,  # Lande factor
    hbar=hbar,
    m_e=m_e,
    e=eV,
    eV=eV,
    meV=eV * 1e-3)

constants.t = (hbar ** 2 / (2 * constants.m)) * (1e18 / constants.meV)  # meV * nm^2
constants.mu_B = physical_constants['Bohr magneton'][0] / constants.meV

# All frequently used dimensions in a SimpleNamespace.
dimensions = types.SimpleNamespace(
    B=hv.Dimension(name=('B', r'$B$'), unit='T'),
    mu=hv.Dimension(name=('mu', r'$\mu$'), unit='meV'),
    gap=hv.Dimension(name='Band gap', unit=r'$\mu$eV'),
    # gap=hv.Dimension(name=r'$E_\textrm{gap}$', unit=r'\textmu eV'),
    decay_length=hv.Dimension(name='Inverse decay length', unit=r'$\mu m^{-1}$'),
    # decay_length=hv.Dimension(r'$\xi^{-1}$', unit=r'\textmu m$^{-1}$'),
    k=hv.Dimension(name=r'$k$', unit=r'nm$^{-1}$'),
    E=hv.Dimension(name=r'$E$', unit='meV'),
    delta=hv.Dimension(name=('Delta', r'$\Delta$'), unit='mev'),
    delta_ind=hv.Dimension(name=('Delta_ind', r'$\Delta_{ind}$'), unit='mev'),
    angles={'kdims': [hv.Dimension(name=('theta', r'$\theta$'), unit=r'$\pi$'),
                      hv.Dimension(name=('phi', r'$\phi$'), unit=r'$\pi$')]})


def spherical_coords(r, theta, phi):
    """Transform spherical coordinates to Cartesian."""
    x = r * np.sin(theta) * np.cos(phi)
    y = r * np.sin(theta) * np.sin(phi)
    # last term is to ensure x, y and z have same dimensions
    z = r * np.cos(theta) + 0 * phi
    return np.array([x, y, z]).T


def make_params(alpha=20,
                B_x=0,
                B_y=0,
                B_z=0,
                Delta=0.25,
                mu=0,
                orbital=True,
                A_correction=True,
                t=constants.t,
                g=constants.g,
                mu_B=constants.mu_B,
                V=lambda x,y,z: 0,
                **kwargs):
    """Function that creates a namespace with parameters.

    Parameters:
    -----------
    alpha : float
        Spin-orbit coupling strength in units of meV*nm.
    B_x, B_y, B_z : float
        The magnetic field strength in the x, y and z direction in units of Tesla.
    Delta : float
        The superconducting gap in units of meV.
    mu : float
        The chemical potential in units of meV.
    orbital : bool
        Switches the orbital effects on and off.
    A_correction : bool
        Corrects for the net supercurrent flowing in the wire. If True, the
        current will be set to zero.
    t : float
        Hopping parameter in meV * nm^2.
    g : float
        Lande g factor.
    mu_B : float
        Bohr magneton in meV/K.
    V : function
        Function of spatial coordinates (x, y, z) with is added to mu.

    Returns:
    --------
    p : types.SimpleNamespace object
        A simple container that is used to store Hamiltonian parameters.
    """
    p = types.SimpleNamespace(t=t,
                              g=g,
                              mu_B=mu_B,
                              alpha=alpha,
                              B_x=B_x,
                              B_y=B_y,
                              B_z=B_z,
                              Delta=Delta,
                              mu=mu,
                              orbital=orbital,
                              A_correction=A_correction,
                              V=V,
                              **kwargs)
    return p

# Creating the system

def make_3d_wire(a=10, R=50, L=None, holes=True, verbose=False):
    """Makes a hexagonal shaped 3D wire.

    Parameters:
    -----------
    a : int
        Lattice constant in nm.
    R : int
        Radius of the wire in units in units of nm.
    L : int
        Length of the wire in units of nm, L=None if infinite wire.
    holes : bool
        True if PHS, False if no holes and only in spin space.
    vebose : bool
        Prints the discretized Hamiltonian.

    Returns:
    --------
    sys : kwant.builder.(In)finiteSystem object
        The finalized (in)finite system.
    """
    k_x, k_y, k_z = momentum_operators
    t, B_x, B_y, B_z, mu_B, Delta, mu, alpha, g, V = sympy.symbols('t B_x B_y B_z mu_B Delta mu alpha g V', real=True)
    k =  sympy.sqrt(k_x**2+k_y**2+k_z**2)
    if holes:
        hamiltonian = ((t * k**2 - mu - V) * kr(s0, sz) +
                       alpha * (k_y * kr(sx, sz) - k_x * kr(sy, sz)) +
                       0.5 * g * mu_B * (B_x * kr(sx, s0) + B_y * kr(sy, s0) + B_z * kr(sz, s0)) +
                       Delta * kr(s0, sx))
    else:
        hamiltonian = ((t * k**2 - mu - V) * s0 + alpha * (k_y * sx - k_x * sy) +
                       0.5 * g * mu_B * (B_x * sx + B_y * sy + B_z * sz) +
                       Delta * s0)

    tb = Discretizer(hamiltonian, space_dependent={'V'}, lattice_constant=a,
                     verbose=verbose)
    sys = kwant.Builder(kwant.TranslationalSymmetry((-a, 0, 0)))

    if L is None:
        L = 1

    def hexagon(pos):
        (x, y, z) = pos
        return (y > -R and y < R and y > -2 * (R - z) and y < -2 *
                (z - R) and y < 2 * (z + R) and y > -2 *
                (z + R) and x >= 0 and x < L)

    sys[tb.lattice.shape(hexagon, (0, 0, 0))] = tb.onsite

    def peierls(val, ind):
        def phase(s1, s2, p):
            x, y, z = s1.pos
            A = lambda p, x, y, z: [p.B_y * z - p.B_z * y, 0, p.B_x * y]
            A_site = A(p, x, y, z)[ind]
            A_site *= a * 1e-18 * eV / hbar
            if holes:
                return np.cos(A_site) * s0s0 - 1j * np.sin(A_site) * s0sz
            else:
                return np.exp(-1j * A_site)

        def with_phase(s1, s2, p):
            if p.orbital:
                try:
                    return phase(s1, s2, p).dot(val(s1, s2, p))
                except AttributeError:
                    return phase(s1, s2, p) * val(s1, s2, p)
            else:
                return val(s1, s2, p)
        return with_phase


    for hop, val in tb.hoppings.items():
        ind = np.argmax(hop.delta)
        sys[hop] = peierls(val, ind)
    return sys.finalized()



def make_3d_wire_external_sc(a=10, r1=50, r2=70, phi=135, angle=45, finalized=True):
    """Makes a hexagonal shaped 3D wire with external superconductor.

    Parameters:
    -----------
    a : int
        Lattice constant in nm.
    r1 : float
        Diameter of wire part in nm.
    r2 : float
        Diameter of wire plus superconductor part in nm.
    phi : float
        Coverage angle of superconductor in degrees.
    angle : float
        Angle of the superconductor w.r.t. the y-axis in degrees.
    finalized : bool
        Return a finalized system if True or kwant.Builder object
        if False.

    Returns:
    --------
    sys : kwant.builder.InfiniteSystem object
        The finalized infinite system.
    """
    k_x, k_y, k_z = momentum_operators
    t, B_x, B_y, B_z, mu_B, Delta, mu, alpha, g, V = sympy.symbols('t B_x B_y B_z mu_B Delta mu alpha g V', real=True)
    t_interface = sympy.symbols('t_interface', real=True)
    k =  sympy.sqrt(k_x**2+k_y**2+k_z**2)

    hamiltonian = ((t * k**2 - mu - V) * kr(s0, sz) +
                   alpha * (k_y * kr(sx, sz) - k_x * kr(sy, sz)) +
                   0.5 * g * mu_B * (B_x * kr(sx, s0) + B_y * kr(sy, s0) + B_z * kr(sz, s0)) +
                   Delta * kr(s0, sx))

    def cylinder_sector(r1, r2=0, phi=360, angle=angle):
        phi *= np.pi / 360
        angle *= np.pi / 180
        r1sq, r2sq = r1 ** 2, r2 ** 2
        def sector(pos):
            x, y, z = pos
            n = (y + 1j * z) * np.exp(1j * angle)
            y, z = n.real, n.imag
            rsq = y ** 2 + z ** 2
            return r2sq <= rsq < r1sq and z >= np.cos(phi) * np.sqrt(rsq)
        r_mid = (r1 + r2) / 2
        return sector, (0, r_mid * np.sin(angle), r_mid * np.cos(angle))

    args = dict(space_dependent={'V'}, lattice_constant=a)
    tb_normal = Discretizer(hamiltonian.subs(Delta, 0), **args)
    tb_sc = Discretizer(hamiltonian, **args)
    tb_interface = Discretizer(hamiltonian.subs(t, t_interface), **args)
    lat = tb_normal.lattice
    sys = kwant.Builder(kwant.TranslationalSymmetry((-a, 0, 0)))

    shape_normal = cylinder_sector(r1=r1, angle=angle)
    shape_sc = cylinder_sector(r1=r2, r2=r1, phi=phi, angle=angle)

    sys[lat.shape(*shape_normal)] = tb_normal.onsite
    sys[lat.shape(*shape_sc)] = tb_sc.onsite
    sc_sites = list(sys.expand(lat.shape(*shape_sc)))

    def peierls(val, ind):
        def phase(s1, s2, p):
            x, y, z = s1.pos
            A = lambda p, x, y, z: [p.B_y * z - p.B_z * y, 0, p.B_x * y]
            A_site = A(p, x, y, z)[ind]
            if p.A_correction:
                A_sc = [A(p, *site.pos) for site in sc_sites]
                A_site -= np.mean(A_sc, axis=0)[ind]
            A_site *= a * 1e-18 * eV / hbar
            return np.cos(A_site) * s0s0 - 1j * np.sin(A_site) * s0sz

        def with_phase(s1, s2, p):
            if p.orbital:
                return phase(s1, s2, p).dot(val(s1, s2, p))
            else:
                return val(s1, s2, p)
        return with_phase

    for hop, val in tb_sc.hoppings.items():
        ind = np.argmax(hop.delta)
        sys[hop] = peierls(val, ind)

    def at_interface(site1, site2):
        return ((shape_sc[0](site1.pos) and shape_normal[0](site2.pos)) or
                (shape_normal[0](site1.pos) and shape_sc[0](site2.pos)))

    # Hoppings at the barrier between wire and superconductor
    for hop, val in tb_interface.hoppings.items():
        hopping_iterator = ((i, j) for (i, j) in kwant.builder.HoppingKind(hop.delta, lat)(sys) if at_interface(i, j))
        ind = np.argmax(hop.delta)
        sys[hopping_iterator] = peierls(val, ind)
    if finalized:
        return sys.finalized()
    else:
        return sys


# Phase diagram

def find_phase_bounds(lead, p, B, k=0, num_bands=20):
    """Find the phase boundaries.

    Solve an eigenproblem that finds values of chemical potential at which the
    gap closes at momentum k=0. We are looking for all real solutions of the
    form H\psi=0 so we solve sigma_0 * tau_z H * psi = mu * psi.

    Parameters:
    -----------
    lead : kwant.builder.InfiniteSystem object
        The finalized infinite system.
    p : types.SimpleNamespace object
        A simple container that is used to store Hamiltonian parameters.
    B : tuple of floats
        A tuple that contains magnetic field strength in x, y and z-directions.
    k : float
        Momentum value, by default set to 0.

    Returns:
    --------
    chemical_potential : numpy array
        Twenty values of chemical potential at which a bandgap closes at k=0.
    """
    p.B_x, p.B_y, p.B_z = B
    h, t = lead.cell_hamiltonian(args=[p]), lead.inter_cell_hopping(args=[p])
    tk = lambda k: t * np.exp(1j * k)
    h_k = lambda k: h + tk(k) + tk(k).T.conj()
    sigma_z = np.array([[1, 0], [0, -1]])
    chemical_potentials = np.kron(np.eye(len(h) // 2), sigma_z) @ h_k(k)
    return sla.eigs(chemical_potentials, k=num_bands, sigma=0)[0]


def find_gap(lead, p, val, tol=1e-3):
    """Finds the gapsize by peforming a binary search of the modes with a
    tolarance of tol.

    Parameters:
    -----------
    lead : kwant.builder.InfiniteSystem object
        The finalized infinite system.
    p : types.SimpleNamespace object
        A simple container that is used to store Hamiltonian parameters.
    val : tuple
        An array that contains the value of (B, mu, point), the values at
        which this function is evaluated.
    tol : float
        The precision of the binary search.

    Returns:
    --------
    gap : float
        Size of the gap.
    """
    def gap_minimizer(lead, p, energy):
        """Function that minimizes a function to find the band gap.

        This objective function checks if there are progagating modes at a
        certain energy. Returns zero if there is a propagating mode.

        Parameters:
        -----------
        energy : float
            Energy at which this function checks for propagating modes.
        h0 : numpy array
            Onsite Hamiltonian, sys.cell_hamiltonian(args=[p])
        t0 : numpy array
            Hopping matrix, sys.inter_cell_hopping(args=[p])

        Returns:
        --------
        minimized_scalar : float
            Value that is zero when there is a propagating mode.
        """
        h, t = lead.cell_hamiltonian(args=[p]), lead.inter_cell_hopping(args=[p])
        ev = modes(h - energy * np.identity(len(h)), t)
        norm = (ev * ev.conj()).real
        return np.sort(np.abs(norm - 1))[0]

    B, mu, point = val

    # These points are not within the topological boundaries
    if not point:
        return np.nan
    else:
        p.B_x, p.B_y, p.B_z = B
        p.mu = mu
        bands = kwant.physics.Bands(lead, args=[p])
        band_k_0 = np.abs(bands(k=0)).min()
        lim = [0, band_k_0]
        if gap_minimizer(lead, p, energy=0) < 1e-15:
            gap = 0
        else:
            while lim[1] - lim[0] > tol:
                energy = sum(lim) / 2.
                par = gap_minimizer(lead, p, energy)
                if par < 1e-10:
                    lim[1] = energy
                else:
                    lim[0] = energy
            gap = sum(lim) / 2.
        return gap


def slowest_evan_mode(lead, p, c=constants):
    """Find the slowest decaying (evanescent) mode.

    It uses an adapted version of the function kwant.physics.leads.modes,
    in such a way that it returns the eigenvalues of the translation operator
    (lamdba = e^ik). The imaginary part of the wavevector k, is the part that
    makes it decay. The inverse of this Im(k) is the size of a Majorana bound
    state. The norm of the eigenvalue that is closest to one is the slowes
    decaying mode. Also called decay length.

    Parameters:
    -----------
    lead : kwant.builder.InfiniteSystem object
        The finalized infinite system.
    p : types.SimpleNamespace object
        A simple container that is used to store Hamiltonian parameters.
    c : types.SimpleNamespace object
        A namespace container with all constant (fundamental) parameters used.

    Returns:
    --------
    majorana_length : float
        The length of the Majorana.
    """
    h, t = lead.cell_hamiltonian(args=[p]), lead.inter_cell_hopping(args=[p])
    ev = modes(h, t)
    norm = ev * ev.conj()
    idx = np.abs(norm - 1).argmin()
    majorana_length = np.abs(c.a / np.log(ev[idx]).real)
    return majorana_length


def find_decay_length(lead, p, val, c=constants):
    """Finds the slowest decaying (evanescent) mode.

    Calls slowest_evan_mode()
    and evaluates it on val.

    Parameters:
    -----------
    lead : kwant.builder.InfiniteSystem object
        The finalized infinite system.
    p : types.SimpleNamespace object
        A simple container that is used to store Hamiltonian parameters.
    val : tuple
        An array that contains the value of (B, mu, point), the values at
        which this function is evaluated.
    c : types.SimpleNamespace object
        A namespace container with all constant (fundamental) parameters used.

    Returns:
    --------
    decay_length : float
        The length of the Majorana or decay lentgh.
    """
    B, mu, point = val
    # These points are not within the topological boundaries
    if not point:
        return np.nan
    else:
        p.B_x, p.B_y, p.B_z = B
        p.mu = mu
        return slowest_evan_mode(lead, p)


def create_mask(Bs, thetas, phis, mu_mesh, mus_output):
    """Creates a mask inside the topological boundaries from find_phase_bounds.

    See Stackexchange question:
    http://stackoverflow.com/questions/29694087/from-1d-graph-to-2d-mask

    Parameters:
    -----------
    Bs : numpy array
        The magnetic field strength in units of Tesla.
    thetas : numpy array
        The polar angles, for the direction of magnetic field.
    phis : numpy array
        The azimuthal  angles, for the direction of magnetic field.
    mu_mesh : numpy array
        A linear space for values of chemical potential.
    mus_output : numpy array
        Values of chemical potential of where the boundary of the topological
        regions lie.
        Output of find_phase_bounds()

    Returns:
    --------
    mus : numpy array
        Values of chemical potential for different values of magnetic field
        and angles.
        In the same shape as mask.
    vals : numpy array
        A long array with all values of (B, mu, point) with shape (-1, 3).
    mask : numpy array
        mask that corresponds to the topological region. In between the odd and
        even lines. True or False for different values of magnetic field and
        angles. Same shape as mus.
    """
    pos = spherical_coords(
        Bs.reshape(-1, 1, 1), thetas.reshape(1, -1, 1), phis.reshape(1, 1, -1))

    pos_vec = pos.reshape(-1, 3)

    mus = np.reshape(mus_output, (len(phis), len(thetas), len(Bs), -1))
    mus = np.sort(mus, axis=-1)

    mus_non_degenerate = np.array(mus[:, :, :, ::2]).real  # np.array makes copy
    topo_region_limits = mus_non_degenerate.reshape(
        len(phis), len(thetas), len(Bs), -1, 2)

    mus[abs(mus.imag) > 1e-10] = None  # get rid of propagating modes.

    mus = np.array(mus.real)  # np.array makes copy

    X, Y = np.meshgrid(Bs, mu_mesh)
    low = topo_region_limits[:, :, :, :, 0]
    up = topo_region_limits[:, :, :, :, 1]

    # makes a mask that covers the topological areas see my Stackexchange
    # question
    mask = np.any((low[:, :, :, None, :] <= Y.T[None, None, :, :, None]) &
                  (up[:, :, :, None, :] >= Y.T[None, None, :, :, None]),
                  axis=-1)

    if thetas[0] == 0:
        mask[1:, 0] = False  # because if theta = 0 it's independent of phi

    mask_vec = mask.reshape(-1, len(mu_mesh))
    vals = [(B, mu, point) for points, B in zip(mask_vec, pos_vec) for point, mu
            in zip(points, mu_mesh)]
    return mus, vals, mask


# Saving and loading data

def save_data(fname, Bs, thetas, phis, mu_mesh, mus_output, gaps_output,
              decay_length_output, p,
              c=constants):
    """Saves data to h5f format.

    Parameters:
    -----------
    fname : str
        Filename of the HDF5 file.
    Bs : numpy array
        The magnetic field strength in units of Tesla.
    thetas : numpy array
        The polar angles, for the direction of magnetic field.
    phis : numpy array
        The azimuthal  angles, for the direction of magnetic field.
    mu_mesh : numpy array
        A linear space for values of chemical potential.
    mus_output : numpy array
        Values of chemical potential of where the boundary of the topological
        regions lie.
        Output of find_phase_bounds()
    gaps_output : numpy array
        Values of band gap of all angles, values of magnetic field, and mus.
    decay_length_output : numpy array
        Values of Majorana length of all angles, values of magnetic field, and
        mus.
    p : types.SimpleNamespace object
        A simple container that is used to store Hamiltonian parameters.
    c : types.SimpleNamespace object
        A namespace container with all constant (fundamental) parameters used.
    """
    if os.path.isfile(fname):
        print('File already exists.')
    else:
        h5f = h5py.File(fname, 'w')
        h5f.create_dataset('Bs', data=Bs)
        h5f.create_dataset('thetas', data=thetas)
        h5f.create_dataset('phis', data=phis)
        h5f.create_dataset('mu_mesh', data=mu_mesh)
        h5f.create_dataset('mus_output',
                           data=mus_output,
                           compression="gzip",
                           compression_opts=9)
        h5f.create_dataset('gaps_output',
                           data=gaps_output,
                           compression="gzip",
                           compression_opts=9)
        h5f.create_dataset('decay_length_output',
                           data=decay_length_output,
                           compression="gzip",
                           compression_opts=9)

        parameters = {k: v for k, v in list(vars(c).items()) + list(vars(p).items())}
        for k, v in list(parameters.items()):
            if isinstance(v, int) or isinstance(v, float):
                h5f.create_dataset('parameters/' + k, data=v)
        h5f.close()


def load_data(fname):
    """Loads data from h5py file.

    Loads data that is saved with the save_data() function.

    Parameters:
    -----------
    fname : str
        Filename of the HDF5 file.

    Returns:
    --------
    Bs : numpy array
        The magnetic field strength in units of Tesla.
    thetas : numpy array
        The polar angles, for the direction of magnetic field.
    phis : numpy array
        The azimuthal  angles, for the direction of magnetic field.
    mu_mesh : numpy array
        A linear space for values of chemical potential.
    mus : numpy array
        Values of chemical potential of where the boundary of the topological
        regions lie.
        Output of find_phase_bounds()
    gaps : numpy array
        Values of band gap of all angles, values of magnetic field, and mus.
    decay_lengths : numpy array
        Values of Majorana length of all angles, values of magnetic field, and
        mus.
    cdims : dict
        Dictionary that stores all constant parameters used in simulation.
    """
    h5f = h5py.File(fname, 'r')
    Bs = h5f['Bs'][:]
    thetas = h5f['thetas'][:]
    phis = h5f['phis'][:]
    mu_mesh = h5f['mu_mesh'][:]
    mus_output = h5f['mus_output'][:]
    gaps_output = h5f['gaps_output'][:]
    decay_length_output = h5f['decay_length_output'][:]
    cdims = {str(k): v.value for k, v in list(h5f['parameters'].items())}
    h5f.close()

    mus, vals, mask = create_mask(Bs, thetas, phis, mu_mesh, mus_output)

    gaps = np.reshape(gaps_output, mask.shape)
    gaps[1:, 0] = gaps[0, 0]

    decay_lengths = np.reshape(decay_length_output, mask.shape)
    decay_lengths[1:, 0] = decay_lengths[0, 0]

    return (Bs, thetas, phis, mu_mesh, mus, gaps, decay_lengths, cdims)


# HoloViews-related functions.

def create_holoviews(fname, d=dimensions):
    """Creates a HoloViews object.

    Loads data from HDF5 file stored with save_data() and turns it into a
    HoloViews object.

    Parameters:
    -----------
    fname : str
        Filename of the HDF5 file.
    d : types.SimpleNamespace
        A namespace container with all frequently used dimensions.

    Returns:
    --------
    l : holoviews.core.layout.Layout
        Object that contains all data and is formatted with correct metadata and
        dimensions.
    """
    Bs, thetas, phis, mu_mesh, mus, _gaps, _decay_lengths, cdims = load_data(fname)
    bounds = (Bs.min(), mu_mesh.min(), Bs.max(), mu_mesh.max())
    angles = list(product(enumerate(phis), enumerate(thetas)))

    gap_dim = hv.Dimension(('E_gap', r'$E_\mathrm{gap}$'), unit=r'\textmu eV')
    kwargs = {'kdims': [d.B, d.mu],
              'vdims': [gap_dim],
              'bounds': bounds,
              'label': 'Band gap',
              'group': 'Im'}

    gaps = {(theta / pi, phi / pi): hv.Image(1000 * np.rot90(_gaps[i, j]), **kwargs)
            for (i, phi), (j, theta) in angles}

    decay_length_dim = hv.Dimension(('Inverse_decay_length', r'$\xi^{-1}$'), unit=r'\textmu m$^{-1}$')
    kwargs = {'kdims': [d.B, d.mu],
              'vdims': [decay_length_dim],
              'bounds': bounds,
              'label': 'Inverse decay length',
              'group': 'Im'}

    decay_lengths = {(theta / pi, phi / pi): hv.Image(1e3 / np.rot90(_decay_lengths[i, j]), **kwargs)
                     for (i, phi), (j, theta) in angles}  # in 1 / \mu m

    kwargs = {'kdims': [d.B, d.mu],
              'extents': bounds,
              'label': 'Topological boundaries',
              'group': 'Lines'}

    boundaries = {(theta / pi, phi / pi): hv.Path((Bs, mus[i, j, :, ::2]), **kwargs)
                  for (i, phi), (j, theta) in angles}

    BlochSpherePlot.bgcolor = 'white'

    sphere = {(theta / pi, phi / pi): BlochSphere([[1, 0, 0], spherical_coords(1, theta, phi)], group='Sphere')
              for (i, phi), (j, theta) in angles}

    hms = [gaps, decay_lengths, boundaries, sphere]

    l = hv.Layout([hv.HoloMap(hm, **d.angles) for hm in hms])

    l += (l.Im.Band_gap
          * l.Lines.Topological_boundaries).relabel(d.gap.name, group='Phase diagram')

    l += (l.Im.Inverse_decay_length
          * l.Lines.Topological_boundaries).relabel(d.decay_length.name, group='Phase diagram')

    l.cdims = cdims

    # remove non constant dimensions in simulation
    [l.cdims.pop(k) for k in ['B_x', 'B_y', 'B_z', 'mu']]
    return l


def nearest(a, a0=0):
    "Element in nd array `a` closest to the scalar value `a0`"
    if isinstance(a, dict):
        a = np.array(list(a.keys()))
    else:
        a = np.array(a)
    idx = np.abs(a - a0).argmin()
    return a.flat[idx]


def bnds(x, y):
    "Small helper function that return the bounds in (lbrt) format"
    return (min(x), min(y), max(x), max(y))


# Physics functions.

def modes(h_cell, h_hop, tol=1e6):
    """Compute the eigendecomposition of a translation operator of a lead.

    Adapted from kwant.physics.leads.modes such that it returns the eigenvalues.

    Parameters:
    ----------
    h_cell : numpy array, real or complex, shape (N, N) The unit cell
        Hamiltonian of the lead unit cell.
    h_hop : numpy array, real or complex, shape (N, M)
        The hopping matrix from a lead cell to the one on which self-energy
        has to be calculated (and any other hopping in the same direction).
    tol : float
        Numbers and differences are considered zero when they are smaller
        than `tol` times the machine precision.

    Returns
    -------
    ev : numpy array
        Eigenvalues of the translation operator in the form lambda=exp(i*k).
    """
    m = h_hop.shape[1]
    n = h_cell.shape[0]

    if (h_cell.shape[0] != h_cell.shape[1] or
            h_cell.shape[0] != h_hop.shape[0]):
        raise ValueError("Incompatible matrix sizes for h_cell and h_hop.")

    # Note: np.any(h_hop) returns (at least from numpy 1.6.1 - 1.8-devel)
    #       False if h_hop is purely imaginary
    if not (np.any(h_hop.real) or np.any(h_hop.imag)):
        v = np.empty((0, m))
        return (kwant.physics.PropagatingModes(np.empty((0, n)), np.empty((0,)),
                                               np.empty((0,))),
                kwant.physics.StabilizedModes(np.empty((0, 0)),
                                              np.empty((0, 0)), 0, v))

    # Defer most of the calculation to helper routines.
    matrices, v, extract = kwant.physics.leads.setup_linsys(
        h_cell, h_hop, tol, None)
    ev = kwant.physics.leads.unified_eigenproblem(*(matrices + (tol,)))[0]

    return ev


==> anc/holoviews_rc.py <==
import matplotlib.pyplot as plt
plt.switch_backend('agg')

# Note: Unless you share your rc file (or move this code into
# distributed source code), your display results will not be easily
# reproducible by other people!
from holoviews.plotting.mpl import MPLPlot
from holoviews import plotting       # This import defines package defaults
from holoviews import Options, Store
import holoviews as hv

options = Store.options(backend='matplotlib')
options.BlochSphere = Options('plot', show_grid=False, show_title=False)
options.BlochSphere = Options('plot', yaxis=None, xaxis=None)
options.Contours = Options('style', linewidth=0.5, color='k')
options.Contours = Options('plot', aspect='square')
options.Image = Options('style', cmap='gist_heat_r')
options.Image = Options('plot', title_format='{label}')
options.Path = Options('style', linewidth=0.5, color='k')
options.Path = Options('plot', aspect='square', title_format='{label}')
options.Scatter = Options('style', marker='o', s=100)
options.Overlay = Options('plot', show_legend=False, title_format='{label}')


MPLPlot.fig_rcparams['text.usetex'] = True
latex_packs = [r'\usepackage{amsmath}',
               r'\usepackage{amssymb}'
               r'\usepackage{bm}']
MPLPlot.fig_rcparams['text.latex.preamble'] = latex_packs
MPLPlot.fig_rcparams['font.size'] = 10
MPLPlot.fig_rcparams['axes.linewidth'] = 0.5

hv.plotting.mpl.SideHistogramPlot.show_xlabel=True
hv.plotting.mpl.SideHistogramPlot.offset = 0
hv.plotting.mpl.SideHistogramPlot.border_size = 0.3

